1-color-avoiding paths, special tournaments, and incidence geometry

We discuss two approaches to a recent question of Loh: must a 3-colored transitive tournament on $N$ vertices have a 1-color-\emph{avoiding} path of vertex-length at least $N^{2/3}$? This question generalizes the Erd\H{o}s--Szekeres theorem on monotone subsequences. First, we define three canonical transformations on these tournaments called Color, Record, and Dual. We use these to establish a reduction to special tournaments with natural geometric and combinatorial properties. In many cases (including all known tight examples), these tournaments have recursive Gallai decompositions. Not all relevant tournaments have Gallai decompositions, but those that do satisfy the desired $N^{2/3}$ bound by recent work of Wagner, roughly analogous to earlier work of Fox, Grinshpun, and Pach on a similar \emph{undirected} problem. Second, we consider the related geometric problem of bounding \emph{slice-increasing} sets $S\subseteq [n]^3$, which---under an additional ordering hypothesis on $S$---was shown by Loh to be equivalent to the original question. In particular, we establish a rigorous connection from a problem of Szab\'o and Tardos, raise a stronger $L^2$-question on slice-counts, and mention a surprising overlap with the joints problem.

==> anc/blowups_Ccyp-25.py <==
import random
import itertools
colors=["Red","Green","Blue","Black"]

#Graphs are encoded in the following format: (5, [(0, []), (1, [(0, 0)]), (2, [(0, 0), (1, 2)]), (3, [(0, 2), (1, 1), (2, 0)]), (4, [(0, 1), (1, 2), (2, 1), (3, 2)])])

#Triples are encoded in the following format: (5, [(1, 1, 1), (2, 2, 1), (2, 3, 2), (3, 4, 2), (3, 5, 3)])

#Converts a graph to a string that mathematica can plot graphs
def GraphToMathematica(g):
	out = "Graph[{"
	for (j,l) in g[1]:
		for (i,c) in l:
			out+="Style[" + str(i)+"->"+ str(j) +", "+colors[c]+"], "
	return out[:-2]+"}]"

#Generates a random class 0 RGB tournament
def RandomGraph(n):
	return (n,[(j,[(i,random.choice([0,1,2])) for i in range(j)]) for j in range(n)])

#Checks slice-increasing condition for additional triple, assuming t_list is good already
def CheckGoodTripleAddition(t_list,t_new):
	for t in t_list:
		for i in range(3):
			for j in range(3):
				if j==i:
					continue
				for k in range(3):
					if (k==i) or (k==j):
						continue
					if (t[i]==t_new[i]) and ((t[j]-t_new[j])*(t[k]-t_new[k]) <= 0):
						return False
	return True

#Tells whether 
def ComparePair(u,v):
	plus_u=0 #number of places where u > v
	plus_v=0 #number of u < v places
	for i in range(3):
		if u[i]>v[i]:
			plus_u += 1
		if u[i]<v[i]:
			plus_v += 1
	if plus_u >= 2:
		return(-1) #oriented v->u
	if plus_v >= 2:
		return(1) #oriented u->v
	return(0) #incomparable

#Checks total order-*ability* condition for additional triple, assuming t_list is order-*able*
def CheckOrderableTripleAddition(t_list,t_new):
	for j in range(len(t_list)):
		for i in range(j):
			dir_uv = ComparePair(t_list[i],t_list[j])
			dir_vt = ComparePair(t_list[j],t_new)
			dir_tu = ComparePair(t_new,t_list[i])
			#first check comparability
			if (dir_uv*dir_vt*dir_tu == 0):
				return False
			#next just check acyclic
			if (dir_uv == dir_vt) and (dir_vt == dir_tu):
				return False
	return True

#Generates a random slice-increasing set of triples in [n]^3 with 2n^3 trials
def RandomGoodTriples(n):
	triples = []
	for trials in range(2*n*n*n):
#		available_triples = []
#		for x in range(n):
#			for y in range(n):
#				for z in range(n):
#					if CheckGoodTripleAddition(triples,(x+1,y+1,z+1)):
#						available_triples.append((x+1,y+1,z+1))
#		if len(available_triples)==0:
#			break
#		triples.append(random.choice(available_triples))
		test_triple = (1+random.choice(range(n)),1+random.choice(range(n)),1+random.choice(range(n)))
		if CheckGoodTripleAddition(triples,test_triple):
			triples.append(test_triple)
	N = len(triples)
	return(N,triples)

#Generates a random totally ordered sequence of triples in [n]^3 with 2n^3 trials
def RandomOrderableTriples(n):
	triples = []
	for trials in range(2*n*n*n):
#		available_triples = []
#		for x in range(n):
#			for y in range(n):
#				for z in range(n):
#					if CheckOrderableTripleAddition(triples,(x+1,y+1,z+1)):
#						available_triples.append((x+1,y+1,z+1))
#		if len(available_triples)==0:
#			break
#		triples.append(random.choice(available_triples))
		test_triple = (1+random.choice(range(n)),1+random.choice(range(n)),1+random.choice(range(n)))
		if CheckGoodTripleAddition(triples,test_triple):
			triples.append(test_triple)
	N = len(triples)
	return(N,triples)


#Record
def GraphToTriples(g):
	n = g[0]
	triples = []
	for j in range(n):
		maxRG = 0
		maxRB = 0
		maxGB = 0
		for (i,c) in g[1][j][1]:
			if c==0:
				maxRG=max(maxRG,triples[i][0])
				maxRB=max(maxRB,triples[i][1])
			if c==1:
				maxRG=max(maxRG,triples[i][0])
				maxGB=max(maxGB,triples[i][2])
			if c==2:
				maxRB=max(maxRB,triples[i][1])
				maxGB=max(maxGB,triples[i][2])
			if c==3:
				maxRG=max(maxRG,triples[i][0])
				maxRB=max(maxRB,triples[i][1])
				maxGB=max(maxGB,triples[i][2])
		triples.append((maxRG+1,maxRB+1,maxGB+1))
	return (n,triples)

#Edge-color assuming triple u is 2-less than triple v
def ColorOfEdge(u,v):
	for i in range(3):
		if u[i]>=v[i]:
			return 2-i
	return 3

#Edge-type for arbitrary pair of distinct, 2-comparable triples
def ColorOfPair(u,v):
	plus_comparison=0 #number of places where u > v
	for i in range(3):
		if u[i]>v[i]:
			plus_comparison += 1
	if plus_comparison >= 2:
		return(ColorOfEdge(v,u))
	return(ColorOfEdge(u,v))

#Edge-type statistics for arbitrary slice-increasing set of triples in standard format
def CountRGBK(t):
	count = [0,0,0,0]
	for j in range(t[0]):
		for i in range(j):
			count[ColorOfPair(t[1][i],t[1][j])] += 1
	return count

#Check whether u,v agree in one coordinate, in which case return True
def TrivialityOfPair(u,v):
	if (u[0] == v[0]) or (u[1] == v[1]) or (u[2] == v[2]):
		return True
	return False

#Nontrivial edge-type statistics for arbitrary slice-increasing set of triples in standard format
def NontrivialCountRGBK(t):
	count = [0,0,0,0]
	for j in range(t[0]):
		for i in range(j):
			if not TrivialityOfPair(t[1][i],t[1][j]):
				count[ColorOfPair(t[1][i],t[1][j])] += 1
	return count


#Trivial (slice) edge-type statistics for arbitrary slice-increasing set of triples in standard format
def TrivialCountRGBK(t):
	count = [0,0,0,0]
	for j in range(t[0]):
		for i in range(j):
			if TrivialityOfPair(t[1][i],t[1][j]):
				count[ColorOfPair(t[1][i],t[1][j])] += 1
	return count


#Color
def TriplesToGraph(t):
	n = t[0]
	return (n,[(j,[(i,ColorOfEdge(t[1][i],t[1][j])) for i in range(j)]) for j in range(n)])

#Generates a random class 1 RGBK tournament by applying Color Record to a random class 0 RGB tournament
def RandomClass1(n):
	g0 = RandomGraph(n)
	t = GraphToTriples(g0)
	g1 = TriplesToGraph(t)
	return g1

def RandomClass1ForMathematica(n):
	g0 = RandomGraph(n)
	t = GraphToTriples(g0)
	g1 = TriplesToGraph(t)
	return GraphToMathematica(g0), GraphToMathematica(g1)

#Finds the connected components of a graph in the given color
def Components(g,color):
	n = g[0]
	node = n-1
	out = [n]
	while node >= 0:	
		pointer = node
		minnode = node
		while pointer >= minnode:
			for (i,c) in g[1][pointer][1]:
				if c == color:
					minnode = min(minnode,i)
			pointer -= 1
		out.append(minnode)
		node = minnode - 1
	out.reverse()
	return out

#Checks if all the edges between int1 to int2 are XK-colored (both directions taken together)
def CheckConsist(g,int1,int2):
	color = 3
	for j in int2:
		for i in int1:
			if i!=j:
				c = g[1][max(i,j)][1][min(i,j)][1]
				if color == 3:
					color = c
				elif c!=3 and color!=c:
					return False
	return True

#Checks if there exists some primary color such that the connected components in that color can be merged together such that the desired decomposition holds [runs in V^3 time]
def CheckDecomp(g):
	comps = [Components(g,i) for i in range(3)]
	for comp in comps:
		ints = []
		for i in range(len(comp)-1):
			ints.append(range(comp[i],comp[i+1]))
		while len(ints)>1:
			did_merge = False
			for (i,j) in [(i,j) for i in range(len(ints)) for j in range(len(ints)) if i!=j]:
				if not CheckConsist(g,ints[i],ints[j]):
					ints[i] = list(ints[i]) + list(ints[j])
					ints.remove(ints[j])
					did_merge = True
					print("NONTRIVIAL EXAMPLE OF MERGING")
					break
			if not did_merge:
				break
		if len(ints)>1:
			print(ints)
			return True
	return False


#http://stackoverflow.com/questions/1482308/whats-a-good-way-to-combinate-through-a-set
def powerset(seq):
    """
    Returns all the subsets of this set. This is a generator.
    """
    if len(seq) <= 1:
        yield seq
        yield []
    else:
        for item in powerset(seq[1:]):
            yield [seq[0]]+item
            yield item

#http://stackoverflow.com/questions/3847386/testing-if-a-list-contains-another-list-with-python
def contains(small, big):
	for i in range(len(small)):
		if (small[i] not in big):
			return False
	return True

#List maximal RGK paths, maximal RBK paths, and maximal GBK paths, bad O(2^N) algorithm
def MaximalPaths(g):
	N = g[0]
	paths = ([],[],[])
	#http://stackoverflow.com/questions/2438938/python-copy-through-assignment
	for c_avoid in range(3):
		for u in powerset(list(range(1,N+1))):
			good = True
			if len(u)>0:
				for i in range(len(u)-1):
					if (g[1][u[i+1]-1][1][u[i]-1][1] == 2-c_avoid):
						good = False
						break
			if good:
				paths[c_avoid].append(u)
		while(True): #reduction stage
			go_again = False
			for (u,v) in ((a, b) for a in paths[c_avoid] for b in paths[c_avoid]):
				if (v != u) and contains(v,u):
					paths[c_avoid].remove(v)
					go_again = True
					break
			if not go_again:
				break
	return paths

#RandomWeights R_i, G_i, B_i. "sample" should be a positive integer, e.g. 1 for uniform weights.
def RandomWeights(g,sample):
	N = g[0]
	weights = []
	for j in range(N):
		weights.append((random.choice(range(1,1+sample)), random.choice(range(1,1+sample)), random.choice(range(1,1+sample))))
	return weights

#WeightedRecord given graph and weights
def WeightedMax(g,w):
	N = g[0]
	x_coords = []
	y_coords = []
	z_coords = []
	weighted_N = 0
	for j in range(N):
		weighted_N += w[j][0]*w[j][1]*w[j][2]
		maxRG = 0
		maxRB = 0
		maxGB = 0
		for (i,c) in g[1][j][1]:
			if c==0:
				maxRG=max(maxRG,x_coords[i])
				maxRB=max(maxRB,y_coords[i])
			if c==1:
				maxRG=max(maxRG,x_coords[i])
				maxGB=max(maxGB,z_coords[i])
			if c==2:
				maxRB=max(maxRB,y_coords[i])
				maxGB=max(maxGB,z_coords[i])
			if c==3:
				maxRG=max(maxRG,x_coords[i])
				maxRB=max(maxRB,y_coords[i])
				maxGB=max(maxGB,z_coords[i])
		x_coords.append(maxRG+w[j][0]*w[j][1])
		y_coords.append(maxRB+w[j][0]*w[j][2])
		z_coords.append(maxGB+w[j][1]*w[j][2])
	
	return (weighted_N,(max(x_coords),max(y_coords),max(z_coords)))



def main():
	g0 = (13, [(0, []), (1, [(0, 1)]), (2, [(0, 1), (1, 1)]), (3, [(0, 2), (1, 2), (2, 2)]), (4, [(0, 3), (1, 2), (2, 2), (3, 1)]), (5, [(0, 0), (1, 0), (2, 0), (3, 0), (4, 0)]), (6, [(0, 3), (1, 0), (2, 0), (3, 0), (4, 0), (5, 1)]), (7, [(0, 3), (1, 3), (2, 0), (3, 0), (4, 0), (5, 2), (6, 2)]), (8, [(0, 3), (1, 3), (2, 2), (3, 0), (4, 0), (5, 2), (6, 2), (7, 2)]), (9, [(0, 3), (1, 3), (2, 2), (3, 3), (4, 0), (5, 2), (6, 2), (7, 2), (8, 2)]), (10, [(0, 3), (1, 3), (2, 3), (3, 3), (4, 3), (5, 3), (6, 2), (7, 1), (8, 1), (9, 1)]), (11, [(0, 3), (1, 3), (2, 3), (3, 3), (4, 3), (5, 2), (6, 2), (7, 2), (8, 1), (9, 1), (10, 2)]), (12, [(0, 3), (1, 3), (2, 3), (3, 3), (4, 3), (5, 3), (6, 2), (7, 3), (8, 3), (9, 1), (10, 2), (11, 0)])])
	
	g1 = (8, [(0, []), (1, [(0, 0)]), (2, [(0, 1), (1, 1)]), (3, [(0, 0), (1, 0), (2, 0)]), (4, [(0, 3), (1, 1), (2, 0), (3, 1)]), (5, [(0, 3), (1, 3), (2, 3), (3, 2), (4, 2)]), (6, [(0, 3), (1, 3), (2, 3), (3, 1), (4, 2), (5, 1)]), (7, [(0, 3), (1, 3), (2, 3), (3, 3), (4, 3), (5, 1), (6, 0)])])
	
	g2 = (7, [(0, []), (1, [(0, 0)]), (2, [(0, 1), (1, 1)]), (3, [(0, 2), (1, 2), (2, 2)]), (4, [(0, 3), (1, 1), (2, 2), (3, 1)]), (5, [(0, 0), (1, 0), (2, 0), (3, 0), (4, 0)]), (6, [(0, 3), (1, 3), (2, 3), (3, 1), (4, 0), (5, 1)])])
	
	g3 = (10, [(0, []), (1, [(0, 0)]), (2, [(0, 1), (1, 1)]), (3, [(0, 2), (1, 2), (2, 2)]), (4, [(0, 0), (1, 0), (2, 0), (3, 0)]), (5, [(0, 3), (1, 2), (2, 2), (3, 0), (4, 2)]), (6, [(0, 2), (1, 2), (2, 2), (3, 2), (4, 2), (5, 2)]), (7, [(0, 3), (1, 3), (2, 2), (3, 3), (4, 2), (5, 1), (6, 1)]), (8, [(0, 0), (1, 0), (2, 0), (3, 0), (4, 0), (5, 0), (6, 0), (7, 0)]), (9, [(0, 3), (1, 3), (2, 3), (3, 3), (4, 3), (5, 3), (6, 1), (7, 0), (8, 1)])])
	#print(MaximalPaths(g))
	
	graph_set = [g0,g1,g2,g3]
	
	for g in graph_set:
		print("graph: ", g)
		for i in range(10000000):
			weights = RandomWeights(g,10000)
			
			results = WeightedMax(g,weights)
			
			ratio = results[1][0]*results[1][1]*results[1][2]/(results[0]*results[0])
			if (ratio < 1.15):
				print(weights)
				print(results)
				print(ratio)

	    
    #for i in range(10):    
    #graph = RandomClass1(6)
    #print(GraphToTriples(graph))
    #print(GraphToMathematica(graph))
    #print(CheckDecomp(graph))
    #print(CheckDecomp(graph))
    #print graph
    #if not CheckDecomp(graph):
    #    print(False)
    #print "done"

main()


==> anc/examples.txt <==
Are there any interesting properties, structures, or counts/things to look at, suggested by these examples?

===
n=16: constructed by taking a random grid example for n=7 using (1,1,1) and (7,7,7).

(16, [(0, []), (1, [(0, 0)]), (2, [(0, 0), (1, 0)]), (3, [(0, 2), (1, 2), (2, 2)]), (4, [(0, 3), (1, 2), (2, 2), (3, 0)]), (5, [(0, 3), (1, 1), (2, 1), (3, 1), (4, 1)]), (6, [(0, 3), (1, 3), (2, 1), (3, 1), (4, 1), (5, 0)]), (7, [(0, 3), (1, 3), (2, 3), (3, 1), (4, 1), (5, 0), (6, 0)]), (8, [(0, 2), (1, 2), (2, 2), (3, 2), (4, 2), (5, 2), (6, 2), (7, 2)]), (9, [(0, 3), (1, 2), (2, 2), (3, 3), (4, 2), (5, 2), (6, 2), (7, 2), (8, 1)]), (10, [(0, 3), (1, 3), (2, 2), (3, 3), (4, 3), (5, 2), (6, 2), (7, 2), (8, 0), (9, 0)]), (11, [(0, 3), (1, 3), (2, 3), (3, 3), (4, 1), (5, 2), (6, 2), (7, 2), (8, 1), (9, 1), (10, 1)]), (12, [(0, 3), (1, 3), (2, 3), (3, 3), (4, 3), (5, 2), (6, 2), (7, 2), (8, 1), (9, 1), (10, 1), (11, 2)]), (13, [(0, 3), (1, 3), (2, 3), (3, 3), (4, 3), (5, 3), (6, 2), (7, 2), (8, 3), (9, 0), (10, 1), (11, 0), (12, 0)]), (14, [(0, 3), (1, 3), (2, 3), (3, 3), (4, 3), (5, 3), (6, 3), (7, 2), (8, 3), (9, 3), (10, 1), (11, 0), (12, 0), (13, 1)]), (15, [(0, 3), (1, 3), (2, 3), (3, 3), (4, 3), (5, 3), (6, 3), (7, 3), (8, 3), (9, 3), (10, 1), (11, 3), (12, 0), (13, 1), (14, 1)])])

stable?:  True
(16, [(1, 1, 1), (2, 2, 1), (3, 3, 1), (1, 4, 2), (2, 5, 2), (4, 2, 3), (5, 3, 3), (6, 4, 3), (1, 6, 4), (2, 6, 5), (3, 7, 4), (4, 5, 6), (4, 6, 7), (5, 7, 5), (6, 7, 6), (7, 7, 7)])
Graph[{Style[0->1, Red], Style[0->2, Red], Style[1->2, Red], Style[0->3, Blue], Style[1->3, Blue], Style[2->3, Blue], Style[0->4, Black], Style[1->4, Blue], Style[2->4, Blue], Style[3->4, Red], Style[0->5, Black], Style[1->5, Green], Style[2->5, Green], Style[3->5, Green], Style[4->5, Green], Style[0->6, Black], Style[1->6, Black], Style[2->6, Green], Style[3->6, Green], Style[4->6, Green], Style[5->6, Red], Style[0->7, Black], Style[1->7, Black], Style[2->7, Black], Style[3->7, Green], Style[4->7, Green], Style[5->7, Red], Style[6->7, Red], Style[0->8, Blue], Style[1->8, Blue], Style[2->8, Blue], Style[3->8, Blue], Style[4->8, Blue], Style[5->8, Blue], Style[6->8, Blue], Style[7->8, Blue], Style[0->9, Black], Style[1->9, Blue], Style[2->9, Blue], Style[3->9, Black], Style[4->9, Blue], Style[5->9, Blue], Style[6->9, Blue], Style[7->9, Blue], Style[8->9, Green], Style[0->10, Black], Style[1->10, Black], Style[2->10, Blue], Style[3->10, Black], Style[4->10, Black], Style[5->10, Blue], Style[6->10, Blue], Style[7->10, Blue], Style[8->10, Red], Style[9->10, Red], Style[0->11, Black], Style[1->11, Black], Style[2->11, Black], Style[3->11, Black], Style[4->11, Green], Style[5->11, Blue], Style[6->11, Blue], Style[7->11, Blue], Style[8->11, Green], Style[9->11, Green], Style[10->11, Green], Style[0->12, Black], Style[1->12, Black], Style[2->12, Black], Style[3->12, Black], Style[4->12, Black], Style[5->12, Blue], Style[6->12, Blue], Style[7->12, Blue], Style[8->12, Green], Style[9->12, Green], Style[10->12, Green], Style[11->12, Blue], Style[0->13, Black], Style[1->13, Black], Style[2->13, Black], Style[3->13, Black], Style[4->13, Black], Style[5->13, Black], Style[6->13, Blue], Style[7->13, Blue], Style[8->13, Black], Style[9->13, Red], Style[10->13, Green], Style[11->13, Red], Style[12->13, Red], Style[0->14, Black], Style[1->14, Black], Style[2->14, Black], Style[3->14, Black], Style[4->14, Black], Style[5->14, Black], Style[6->14, Black], Style[7->14, Blue], Style[8->14, Black], Style[9->14, Black], Style[10->14, Green], Style[11->14, Red], Style[12->14, Red], Style[13->14, Green], Style[0->15, Black], Style[1->15, Black], Style[2->15, Black], Style[3->15, Black], Style[4->15, Black], Style[5->15, Black], Style[6->15, Black], Style[7->15, Black], Style[8->15, Black], Style[9->15, Black], Style[10->15, Green], Style[11->15, Black], Style[12->15, Red], Style[13->15, Green], Style[14->15, Green]}]
False

===
n=13: constructed by taking a random grid example for n=6 using (1,1,1) and (6,6,6).

(13, [(0, []), (1, [(0, 2)]), (2, [(0, 3), (1, 0)]), (3, [(0, 2), (1, 2), (2, 2)]), (4, [(0, 2), (1, 2), (2, 2), (3, 2)]), (5, [(0, 3), (1, 3), (2, 2), (3, 0), (4, 0)]), (6, [(0, 1), (1, 1), (2, 1), (3, 1), (4, 1), (5, 1)]), (7, [(0, 3), (1, 1), (2, 1), (3, 1), (4, 1), (5, 1), (6, 0)]), (8, [(0, 3), (1, 3), (2, 1), (3, 1), (4, 1), (5, 1), (6, 2), (7, 2)]), (9, [(0, 3), (1, 3), (2, 3), (3, 1), (4, 1), (5, 1), (6, 3), (7, 2), (8, 0)]), (10, [(0, 3), (1, 3), (2, 3), (3, 3), (4, 0), (5, 1), (6, 0), (7, 0), (8, 0), (9, 0)]), (11, [(0, 3), (1, 3), (2, 3), (3, 3), (4, 1), (5, 1), (6, 0), (7, 0), (8, 0), (9, 0), (10, 1)]), (12, [(0, 3), (1, 3), (2, 3), (3, 3), (4, 3), (5, 1), (6, 3), (7, 3), (8, 0), (9, 0), (10, 1), (11, 2)])])

stable?:  True
(13, [(1, 1, 1), (1, 2, 2), (2, 3, 2), (1, 4, 3), (1, 5, 4), (2, 6, 3), (3, 1, 5), (4, 2, 5), (3, 3, 6), (4, 4, 6), (5, 6, 4), (6, 5, 5), (6, 6, 6)])
Graph[{Style[0->1, Blue], Style[0->2, Black], Style[1->2, Red], Style[0->3, Blue], Style[1->3, Blue], Style[2->3, Blue], Style[0->4, Blue], Style[1->4, Blue], Style[2->4, Blue], Style[3->4, Blue], Style[0->5, Black], Style[1->5, Black], Style[2->5, Blue], Style[3->5, Red], Style[4->5, Red], Style[0->6, Green], Style[1->6, Green], Style[2->6, Green], Style[3->6, Green], Style[4->6, Green], Style[5->6, Green], Style[0->7, Black], Style[1->7, Green], Style[2->7, Green], Style[3->7, Green], Style[4->7, Green], Style[5->7, Green], Style[6->7, Red], Style[0->8, Black], Style[1->8, Black], Style[2->8, Green], Style[3->8, Green], Style[4->8, Green], Style[5->8, Green], Style[6->8, Blue], Style[7->8, Blue], Style[0->9, Black], Style[1->9, Black], Style[2->9, Black], Style[3->9, Green], Style[4->9, Green], Style[5->9, Green], Style[6->9, Black], Style[7->9, Blue], Style[8->9, Red], Style[0->10, Black], Style[1->10, Black], Style[2->10, Black], Style[3->10, Black], Style[4->10, Red], Style[5->10, Green], Style[6->10, Red], Style[7->10, Red], Style[8->10, Red], Style[9->10, Red], Style[0->11, Black], Style[1->11, Black], Style[2->11, Black], Style[3->11, Black], Style[4->11, Green], Style[5->11, Green], Style[6->11, Red], Style[7->11, Red], Style[8->11, Red], Style[9->11, Red], Style[10->11, Green], Style[0->12, Black], Style[1->12, Black], Style[2->12, Black], Style[3->12, Black], Style[4->12, Black], Style[5->12, Green], Style[6->12, Black], Style[7->12, Black], Style[8->12, Red], Style[9->12, Red], Style[10->12, Green], Style[11->12, Blue]}]
False

===
n=13 again: this time 5x6x7 grid.

(13, [(0, []), (1, [(0, 1)]), (2, [(0, 1), (1, 1)]), (3, [(0, 2), (1, 2), (2, 2)]), (4, [(0, 3), (1, 2), (2, 2), (3, 1)]), (5, [(0, 0), (1, 0), (2, 0), (3, 0), (4, 0)]), (6, [(0, 3), (1, 0), (2, 0), (3, 0), (4, 0), (5, 1)]), (7, [(0, 3), (1, 3), (2, 0), (3, 0), (4, 0), (5, 2), (6, 2)]), (8, [(0, 3), (1, 3), (2, 2), (3, 0), (4, 0), (5, 2), (6, 2), (7, 2)]), (9, [(0, 3), (1, 3), (2, 2), (3, 3), (4, 0), (5, 2), (6, 2), (7, 2), (8, 2)]), (10, [(0, 3), (1, 3), (2, 3), (3, 3), (4, 3), (5, 3), (6, 2), (7, 1), (8, 1), (9, 1)]), (11, [(0, 3), (1, 3), (2, 3), (3, 3), (4, 3), (5, 2), (6, 2), (7, 2), (8, 1), (9, 1), (10, 2)]), (12, [(0, 3), (1, 3), (2, 3), (3, 3), (4, 3), (5, 3), (6, 2), (7, 3), (8, 3), (9, 1), (10, 2), (11, 0)])])


stable?:  True
(13, [(1, 1, 1), (2, 1, 2), (3, 1, 3), (1, 2, 4), (2, 2, 5), (4, 3, 1), (5, 3, 2), (4, 4, 3), (3, 5, 4), (3, 6, 5), (5, 4, 6), (4, 5, 7), (5, 6, 7)])
Graph[{Style[0->1, Green], Style[0->2, Green], Style[1->2, Green], Style[0->3, Blue], Style[1->3, Blue], Style[2->3, Blue], Style[0->4, Black], Style[1->4, Blue], Style[2->4, Blue], Style[3->4, Green], Style[0->5, Red], Style[1->5, Red], Style[2->5, Red], Style[3->5, Red], Style[4->5, Red], Style[0->6, Black], Style[1->6, Red], Style[2->6, Red], Style[3->6, Red], Style[4->6, Red], Style[5->6, Green], Style[0->7, Black], Style[1->7, Black], Style[2->7, Red], Style[3->7, Red], Style[4->7, Red], Style[5->7, Blue], Style[6->7, Blue], Style[0->8, Black], Style[1->8, Black], Style[2->8, Blue], Style[3->8, Red], Style[4->8, Red], Style[5->8, Blue], Style[6->8, Blue], Style[7->8, Blue], Style[0->9, Black], Style[1->9, Black], Style[2->9, Blue], Style[3->9, Black], Style[4->9, Red], Style[5->9, Blue], Style[6->9, Blue], Style[7->9, Blue], Style[8->9, Blue], Style[0->10, Black], Style[1->10, Black], Style[2->10, Black], Style[3->10, Black], Style[4->10, Black], Style[5->10, Black], Style[6->10, Blue], Style[7->10, Green], Style[8->10, Green], Style[9->10, Green], Style[0->11, Black], Style[1->11, Black], Style[2->11, Black], Style[3->11, Black], Style[4->11, Black], Style[5->11, Blue], Style[6->11, Blue], Style[7->11, Blue], Style[8->11, Green], Style[9->11, Green], Style[10->11, Blue], Style[0->12, Black], Style[1->12, Black], Style[2->12, Black], Style[3->12, Black], Style[4->12, Black], Style[5->12, Black], Style[6->12, Blue], Style[7->12, Black], Style[8->12, Black], Style[9->12, Green], Style[10->12, Blue], Style[11->12, Red]}]
False

===
n=10: took around 10^7 tries
False
(10, [(0, []), (1, [(0, 0)]), (2, [(0, 3), (1, 3)]), (3, [(0, 2), (1, 2), (2, 2)]), (4, [(0, 0), (1, 0), (2, 0), (3, 0)]), (5, [(0, 3), (1, 3), (2, 2), (3, 0), (4, 2)]), (6, [(0, 2), (1, 2), (2, 2), (3, 2), (4, 2), (5, 2)]), (7, [(0, 3), (1, 3), (2, 3), (3, 3), (4, 2), (5, 1), (6, 1)]), (8, [(0, 3), (1, 3), (2, 3), (3, 3), (4, 3), (5, 3), (6, 0), (7, 0)]), (9, [(0, 3), (1, 3), (2, 3), (3, 3), (4, 3), (5, 3), (6, 1), (7, 0), (8, 1)])])
(10, [(1, 1, 1), (2, 2, 1), (3, 3, 2), (1, 4, 3), (4, 5, 1), (3, 6, 3), (1, 7, 4), (4, 6, 5), (5, 8, 4), (6, 7, 5)])
Graph[{Style[0->1, Red], Style[0->2, Black], Style[1->2, Black], Style[0->3, Blue], Style[1->3, Blue], Style[2->3, Blue], Style[0->4, Red], Style[1->4, Red], Style[2->4, Red], Style[3->4, Red], Style[0->5, Black], Style[1->5, Black], Style[2->5, Blue], Style[3->5, Red], Style[4->5, Blue], Style[0->6, Blue], Style[1->6, Blue], Style[2->6, Blue], Style[3->6, Blue], Style[4->6, Blue], Style[5->6, Blue], Style[0->7, Black], Style[1->7, Black], Style[2->7, Black], Style[3->7, Black], Style[4->7, Blue], Style[5->7, Green], Style[6->7, Green], Style[0->8, Black], Style[1->8, Black], Style[2->8, Black], Style[3->8, Black], Style[4->8, Black], Style[5->8, Black], Style[6->8, Red], Style[7->8, Red], Style[0->9, Black], Style[1->9, Black], Style[2->9, Black], Style[3->9, Black], Style[4->9, Black], Style[5->9, Black], Style[6->9, Green], Style[7->9, Red], Style[8->9, Green]}]
done

***an iteration sequence gives:***
(10, [(0, []), (1, [(0, 0)]), (2, [(0, 1), (1, 1)]), (3, [(0, 2), (1, 2), (2, 2)]), (4, [(0, 0), (1, 0), (2, 0), (3, 0)]), (5, [(0, 3), (1, 3), (2, 2), (3, 0), (4, 2)]), (6, [(0, 2), (1, 2), (2, 2), (3, 2), (4, 2), (5, 2)]), (7, [(0, 3), (1, 3), (2, 3), (3, 3), (4, 2), (5, 1), (6, 1)]), (8, [(0, 3), (1, 3), (2, 3), (3, 3), (4, 3), (5, 3), (6, 0), (7, 0)]), (9, [(0, 3), (1, 3), (2, 3), (3, 3), (4, 3), (5, 3), (6, 1), (7, 0), (8, 1)])])
(10, [(1, 1, 1), (2, 2, 1), (3, 1, 2), (1, 3, 3), (4, 4, 1), (3, 5, 3), (1, 6, 4), (4, 5, 5), (5, 7, 4), (6, 6, 5)])
Graph[{Style[0->1, Red], Style[0->2, Green], Style[1->2, Green], Style[0->3, Blue], Style[1->3, Blue], Style[2->3, Blue], Style[0->4, Red], Style[1->4, Red], Style[2->4, Red], Style[3->4, Red], Style[0->5, Black], Style[1->5, Black], Style[2->5, Blue], Style[3->5, Red], Style[4->5, Blue], Style[0->6, Blue], Style[1->6, Blue], Style[2->6, Blue], Style[3->6, Blue], Style[4->6, Blue], Style[5->6, Blue], Style[0->7, Black], Style[1->7, Black], Style[2->7, Black], Style[3->7, Black], Style[4->7, Blue], Style[5->7, Green], Style[6->7, Green], Style[0->8, Black], Style[1->8, Black], Style[2->8, Black], Style[3->8, Black], Style[4->8, Black], Style[5->8, Black], Style[6->8, Red], Style[7->8, Red], Style[0->9, Black], Style[1->9, Black], Style[2->9, Black], Style[3->9, Black], Style[4->9, Black], Style[5->9, Black], Style[6->9, Green], Style[7->9, Red], Style[8->9, Green]}]
False
(10, [(0, []), (1, [(0, 0)]), (2, [(0, 1), (1, 1)]), (3, [(0, 2), (1, 2), (2, 2)]), (4, [(0, 0), (1, 0), (2, 0), (3, 0)]), (5, [(0, 3), (1, 3), (2, 2), (3, 0), (4, 2)]), (6, [(0, 2), (1, 2), (2, 2), (3, 2), (4, 2), (5, 2)]), (7, [(0, 3), (1, 3), (2, 3), (3, 3), (4, 2), (5, 1), (6, 1)]), (8, [(0, 3), (1, 3), (2, 3), (3, 0), (4, 3), (5, 0), (6, 0), (7, 0)]), (9, [(0, 3), (1, 3), (2, 3), (3, 3), (4, 3), (5, 3), (6, 1), (7, 0), (8, 1)])])
(10, [(1, 1, 1), (2, 2, 1), (3, 1, 2), (1, 3, 3), (4, 4, 1), (3, 5, 3), (1, 6, 4), (4, 5, 5), (5, 7, 3), (6, 6, 5)])
Graph[{Style[0->1, Red], Style[0->2, Green], Style[1->2, Green], Style[0->3, Blue], Style[1->3, Blue], Style[2->3, Blue], Style[0->4, Red], Style[1->4, Red], Style[2->4, Red], Style[3->4, Red], Style[0->5, Black], Style[1->5, Black], Style[2->5, Blue], Style[3->5, Red], Style[4->5, Blue], Style[0->6, Blue], Style[1->6, Blue], Style[2->6, Blue], Style[3->6, Blue], Style[4->6, Blue], Style[5->6, Blue], Style[0->7, Black], Style[1->7, Black], Style[2->7, Black], Style[3->7, Black], Style[4->7, Blue], Style[5->7, Green], Style[6->7, Green], Style[0->8, Black], Style[1->8, Black], Style[2->8, Black], Style[3->8, Red], Style[4->8, Black], Style[5->8, Red], Style[6->8, Red], Style[7->8, Red], Style[0->9, Black], Style[1->9, Black], Style[2->9, Black], Style[3->9, Black], Style[4->9, Black], Style[5->9, Black], Style[6->9, Green], Style[7->9, Red], Style[8->9, Green]}]
False
(10, [(0, []), (1, [(0, 0)]), (2, [(0, 1), (1, 1)]), (3, [(0, 2), (1, 2), (2, 2)]), (4, [(0, 0), (1, 0), (2, 0), (3, 0)]), (5, [(0, 3), (1, 2), (2, 2), (3, 0), (4, 2)]), (6, [(0, 2), (1, 2), (2, 2), (3, 2), (4, 2), (5, 2)]), (7, [(0, 3), (1, 3), (2, 3), (3, 3), (4, 2), (5, 1), (6, 1)]), (8, [(0, 3), (1, 3), (2, 0), (3, 0), (4, 3), (5, 0), (6, 0), (7, 0)]), (9, [(0, 3), (1, 3), (2, 3), (3, 3), (4, 3), (5, 3), (6, 1), (7, 0), (8, 1)])])
(10, [(1, 1, 1), (2, 2, 1), (3, 1, 2), (1, 3, 3), (4, 4, 1), (2, 5, 3), (1, 6, 4), (4, 5, 5), (5, 7, 2), (6, 6, 5)])
Graph[{Style[0->1, Red], Style[0->2, Green], Style[1->2, Green], Style[0->3, Blue], Style[1->3, Blue], Style[2->3, Blue], Style[0->4, Red], Style[1->4, Red], Style[2->4, Red], Style[3->4, Red], Style[0->5, Black], Style[1->5, Blue], Style[2->5, Blue], Style[3->5, Red], Style[4->5, Blue], Style[0->6, Blue], Style[1->6, Blue], Style[2->6, Blue], Style[3->6, Blue], Style[4->6, Blue], Style[5->6, Blue], Style[0->7, Black], Style[1->7, Black], Style[2->7, Black], Style[3->7, Black], Style[4->7, Blue], Style[5->7, Green], Style[6->7, Green], Style[0->8, Black], Style[1->8, Black], Style[2->8, Red], Style[3->8, Red], Style[4->8, Black], Style[5->8, Red], Style[6->8, Red], Style[7->8, Red], Style[0->9, Black], Style[1->9, Black], Style[2->9, Black], Style[3->9, Black], Style[4->9, Black], Style[5->9, Black], Style[6->9, Green], Style[7->9, Red], Style[8->9, Green]}]
False
(10, [(0, []), (1, [(0, 0)]), (2, [(0, 1), (1, 1)]), (3, [(0, 2), (1, 2), (2, 2)]), (4, [(0, 0), (1, 0), (2, 0), (3, 0)]), (5, [(0, 3), (1, 2), (2, 2), (3, 0), (4, 2)]), (6, [(0, 2), (1, 2), (2, 2), (3, 2), (4, 2), (5, 2)]), (7, [(0, 3), (1, 3), (2, 2), (3, 3), (4, 2), (5, 1), (6, 1)]), (8, [(0, 0), (1, 0), (2, 0), (3, 0), (4, 0), (5, 0), (6, 0), (7, 0)]), (9, [(0, 3), (1, 3), (2, 3), (3, 3), (4, 3), (5, 3), (6, 1), (7, 0), (8, 1)])])
(10, [(1, 1, 1), (2, 2, 1), (3, 1, 2), (1, 3, 3), (4, 4, 1), (2, 5, 3), (1, 6, 4), (3, 5, 5), (5, 7, 1), (6, 6, 5)])
Graph[{Style[0->1, Red], Style[0->2, Green], Style[1->2, Green], Style[0->3, Blue], Style[1->3, Blue], Style[2->3, Blue], Style[0->4, Red], Style[1->4, Red], Style[2->4, Red], Style[3->4, Red], Style[0->5, Black], Style[1->5, Blue], Style[2->5, Blue], Style[3->5, Red], Style[4->5, Blue], Style[0->6, Blue], Style[1->6, Blue], Style[2->6, Blue], Style[3->6, Blue], Style[4->6, Blue], Style[5->6, Blue], Style[0->7, Black], Style[1->7, Black], Style[2->7, Blue], Style[3->7, Black], Style[4->7, Blue], Style[5->7, Green], Style[6->7, Green], Style[0->8, Red], Style[1->8, Red], Style[2->8, Red], Style[3->8, Red], Style[4->8, Red], Style[5->8, Red], Style[6->8, Red], Style[7->8, Red], Style[0->9, Black], Style[1->9, Black], Style[2->9, Black], Style[3->9, Black], Style[4->9, Black], Style[5->9, Black], Style[6->9, Green], Style[7->9, Red], Style[8->9, Green]}]
False

===
n=8: 10^7 to find dual counterexamples

***this one appeared x3 (technically, second time with z and x coordinates swapped, i.e. coordinates in reverse order; third time with coordinates rotated)
False
(8, [(0, []), (1, [(0, 0)]), (2, [(0, 1), (1, 1)]), (3, [(0, 0), (1, 0), (2, 0)]), (4, [(0, 3), (1, 1), (2, 0), (3, 1)]), (5, [(0, 3), (1, 3), (2, 3), (3, 2), (4, 2)]), (6, [(0, 3), (1, 3), (2, 3), (3, 1), (4, 2), (5, 1)]), (7, [(0, 3), (1, 3), (2, 3), (3, 3), (4, 3), (5, 1), (6, 0)])])
(8, [(1, 1, 1), (2, 2, 1), (3, 1, 2), (4, 3, 1), (5, 2, 2), (4, 4, 3), (5, 3, 4), (6, 4, 4)])
Graph[{Style[0->1, Red], Style[0->2, Green], Style[1->2, Green], Style[0->3, Red], Style[1->3, Red], Style[2->3, Red], Style[0->4, Black], Style[1->4, Green], Style[2->4, Red], Style[3->4, Green], Style[0->5, Black], Style[1->5, Black], Style[2->5, Black], Style[3->5, Blue], Style[4->5, Blue], Style[0->6, Black], Style[1->6, Black], Style[2->6, Black], Style[3->6, Green], Style[4->6, Blue], Style[5->6, Green], Style[0->7, Black], Style[1->7, Black], Style[2->7, Black], Style[3->7, Black], Style[4->7, Black], Style[5->7, Green], Style[6->7, Red]}]

***this one actually appeared x3:
False
(8, [(0, []), (1, [(0, 1)]), (2, [(0, 0), (1, 0)]), (3, [(0, 3), (1, 2), (2, 2)]), (4, [(0, 3), (1, 0), (2, 2), (3, 0)]), (5, [(0, 3), (1, 3), (2, 3), (3, 1), (4, 1)]), (6, [(0, 3), (1, 3), (2, 3), (3, 0), (4, 1), (5, 0)]), (7, [(0, 3), (1, 3), (2, 3), (3, 3), (4, 3), (5, 0), (6, 2)])])
(8, [(1, 1, 1), (2, 1, 2), (3, 2, 1), (2, 3, 3), (3, 4, 2), (4, 3, 4), (5, 4, 3), (5, 5, 4)])
Graph[{Style[0->1, Green], Style[0->2, Red], Style[1->2, Red], Style[0->3, Black], Style[1->3, Blue], Style[2->3, Blue], Style[0->4, Black], Style[1->4, Red], Style[2->4, Blue], Style[3->4, Red], Style[0->5, Black], Style[1->5, Black], Style[2->5, Black], Style[3->5, Green], Style[4->5, Green], Style[0->6, Black], Style[1->6, Black], Style[2->6, Black], Style[3->6, Red], Style[4->6, Green], Style[5->6, Red], Style[0->7, Black], Style[1->7, Black], Style[2->7, Black], Style[3->7, Black], Style[4->7, Black], Style[5->7, Red], Style[6->7, Blue]}]

***this one is slightly different than the previous one
False
(8, [(0, []), (1, [(0, 1)]), (2, [(0, 2), (1, 2)]), (3, [(0, 1), (1, 1), (2, 1)]), (4, [(0, 3), (1, 2), (2, 1), (3, 2)]), (5, [(0, 3), (1, 3), (2, 3), (3, 0), (4, 0)]), (6, [(0, 3), (1, 3), (2, 3), (3, 2), (4, 0), (5, 2)]), (7, [(0, 3), (1, 3), (2, 3), (3, 3), (4, 0), (5, 2), (6, 0)])])
(8, [(1, 1, 1), (2, 1, 2), (1, 2, 3), (3, 1, 4), (2, 2, 5), (4, 3, 4), (3, 4, 5), (4, 5, 5)])
Graph[{Style[0->1, Green], Style[0->2, Blue], Style[1->2, Blue], Style[0->3, Green], Style[1->3, Green], Style[2->3, Green], Style[0->4, Black], Style[1->4, Blue], Style[2->4, Green], Style[3->4, Blue], Style[0->5, Black], Style[1->5, Black], Style[2->5, Black], Style[3->5, Red], Style[4->5, Red], Style[0->6, Black], Style[1->6, Black], Style[2->6, Black], Style[3->6, Blue], Style[4->6, Red], Style[5->6, Blue], Style[0->7, Black], Style[1->7, Black], Style[2->7, Black], Style[3->7, Black], Style[4->7, Red], Style[5->7, Blue], Style[6->7, Red]}]


===
n=7: pretty quick, maybe 10^5 to find
False
(7, [(0, []), (1, [(0, 0)]), (2, [(0, 1), (1, 1)]), (3, [(0, 2), (1, 2), (2, 2)]), (4, [(0, 3), (1, 1), (2, 2), (3, 1)]), (5, [(0, 3), (1, 3), (2, 0), (3, 0), (4, 0)]), (6, [(0, 3), (1, 3), (2, 3), (3, 1), (4, 0), (5, 1)])])
(7, [(1, 1, 1), (2, 2, 1), (3, 1, 2), (1, 3, 3), (3, 2, 4), (4, 4, 2), (5, 3, 4)])
Graph[{Style[0->1, Red], Style[0->2, Green], Style[1->2, Green], Style[0->3, Blue], Style[1->3, Blue], Style[2->3, Blue], Style[0->4, Black], Style[1->4, Green], Style[2->4, Blue], Style[3->4, Green], Style[0->5, Black], Style[1->5, Black], Style[2->5, Red], Style[3->5, Red], Style[4->5, Red], Style[0->6, Black], Style[1->6, Black], Style[2->6, Black], Style[3->6, Green], Style[4->6, Red], Style[5->6, Green]}]
(separate): maximal paths---([[4, 5, 6, 7], [1, 2, 5, 6, 7], [1, 2, 3, 6, 7]], [[3, 5, 7], [1, 5, 7], [1, 2, 7], [3, 5, 6], [1, 5, 6], [3, 4, 6], [1, 2, 4, 6]], [[2, 6, 7], [1, 6, 7], [2, 3, 4, 7], [1, 3, 4, 7], [2, 3, 4, 5], [1, 3, 4, 5]])
with weights [(1, 1, 1), (1, 1, 1), (1, 1, 1), (1, 1, 1), (1, 1, 1), (1, 1, 1), (1, 1, 1)]
(7, (5, 4, 4))
1.6326530612244898
with weights [(9, 7, 9), (7, 6, 5), (4, 2, 1), (8, 10, 9), (9, 9, 10), (2, 8, 6), (2, 6, 9)]
(2519, (214, 200, 245))
1.6525458520011707
with weights [(27, 44, 46), (98, 15, 10), (30, 25, 54), (60, 39, 68), (44, 62, 90), (68, 83, 85), (78, 19, 63)]
(1087594, (12512, 12082, 11606))
1.4832505815756647
with weights [(47, 69, 48), (41, 43, 33), (74, 33, 27), (95, 83, 66), (65, 45, 85), (7, 11, 14), (24, 47, 79)]
(1139002, (12015, 9977, 13506))
1.2479624539401335
with weights [(8, 660, 81), (732, 29, 331), (138, 86, 255), (808, 279, 656), (933, 954, 821), (60, 619, 891), (20, 171, 610)]
(924299142, (1156074, 854643, 1041648))
1.2046649051597829
with weights [(5634, 5089, 8903), (4340, 1732, 2916), (7198, 8895, 8144), (7426, 6967, 6557), (7533, 6358, 6170), (51, 5433, 355), (664, 2847, 3490)]
(1440056401457, (102382007, 111525329, 202659726))
1.115849437624524
with weights [(2, 2, 1), (1, 2, 1), (1, 1, 1), (3, 4, 9), (6, 6, 7), (10, 5, 8), (9, 5, 8)]
(1127, (143, 124, 82))
1.144784506140715
with weights [(73, 43, 55), (26, 23, 98), (93, 98, 82), (100, 91, 24), (71, 36, 19), (4, 86, 49), (9, 10, 11)]
(1263407, (13285, 10222, 13269))
1.1288833609279836
with weights [(304, 580, 479), (729, 362, 650), (944, 979, 452), (401, 613, 21), (934, 944, 265), (29, 276, 622), (9, 378, 628)]
(919644989, (1375800, 692236, 983361))
1.1073427050551776
with weights [(129, 894, 71), (519, 997, 26), (22, 117, 95), (731, 972, 804), (119, 760, 755), (39, 892, 40), (596, 801, 821)]
(1054769758, (1313156, 611937, 1513698))
1.0933190965807464


***furthermore, when you randomly replace K's with RGB and then apply Color Record, one possible sticking point is:***
(7, [(0, []), (1, [(0, 0)]), (2, [(0, 1), (1, 1)]), (3, [(0, 2), (1, 2), (2, 2)]), (4, [(0, 3), (1, 1), (2, 2), (3, 1)]), (5, [(0, 0), (1, 0), (2, 0), (3, 0), (4, 0)]), (6, [(0, 3), (1, 3), (2, 3), (3, 1), (4, 0), (5, 1)])])
(7, [(1, 1, 1), (2, 2, 1), (3, 1, 2), (1, 3, 3), (3, 2, 4), (4, 4, 1), (5, 3, 4)])
Graph[{Style[0->1, Red], Style[0->2, Green], Style[1->2, Green], Style[0->3, Blue], Style[1->3, Blue], Style[2->3, Blue], Style[0->4, Black], Style[1->4, Green], Style[2->4, Blue], Style[3->4, Green], Style[0->5, Red], Style[1->5, Red], Style[2->5, Red], Style[3->5, Red], Style[4->5, Red], Style[0->6, Black], Style[1->6, Black], Style[2->6, Black], Style[3->6, Green], Style[4->6, Red], Style[5->6, Green]}]
***with weights [(1795, 680, 2703), (2061, 1259, 254), (7172, 9771, 1948), (9706, 1405, 7924), (9043, 9436, 9025), (8968, 5830, 8745), (9799, 9163, 8001)]
(2194243924979, (241038355, 174009291, 124296513))
1.0827987061584017
***with weights [(5435, 380, 415), (5899, 4349, 90), (4688, 9956, 121), (9948, 9217, 8885), (548, 3267, 3611), (874, 7947, 6241), (9471, 2866, 8624)]
(1107387240176, (127570596, 96629049, 108205515))
1.0876988168126378
***with weights [(318, 2800, 1389), (4575, 7787, 7428), (8373, 6364, 1329), (3020, 9428, 329), (5392, 9722, 6463), (8412, 8930, 9752), (8301, 5151, 9747)]
(1834173176857, (207679308, 128010037, 137292157))
1.084931461824092
***with weights [(703, 2993, 3067), (1404, 8489, 2340), (1607, 2499, 745), (2165, 8812, 8041), (3155, 1127, 4665), (9176, 9925, 9767), (8978, 945, 6216)]
(1149563899283, (122189675, 112472218, 102811595))
1.069191832340801





False
(7, [(1, 1, 1), (1, 2, 2), (2, 1, 3), (3, 3, 2), (4, 2, 3), (3, 4, 4), (4, 3, 5)])
Graph[{Style[0->1, Blue], Style[0->2, Green], Style[1->2, Green], Style[0->3, Black], Style[1->3, Red], Style[2->3, Red], Style[0->4, Black], Style[1->4, Green], Style[2->4, Red], Style[3->4, Green], Style[0->5, Black], Style[1->5, Black], Style[2->5, Black], Style[3->5, Blue], Style[4->5, Blue], Style[0->6, Black], Style[1->6, Black], Style[2->6, Black], Style[3->6, Green], Style[4->6, Blue], Style[5->6, Green]}]

False
(7, [(1, 1, 1), (2, 1, 2), (3, 2, 1), (2, 3, 3), (3, 4, 2), (4, 2, 4), (5, 4, 3)])
Graph[{Style[0->1, Green], Style[0->2, Red], Style[1->2, Red], Style[0->3, Black], Style[1->3, Blue], Style[2->3, Blue], Style[0->4, Black], Style[1->4, Red], Style[2->4, Blue], Style[3->4, Red], Style[0->5, Black], Style[1->5, Black], Style[2->5, Green], Style[3->5, Green], Style[4->5, Green], Style[0->6, Black], Style[1->6, Black], Style[2->6, Black], Style[3->6, Red], Style[4->6, Green], Style[5->6, Red]}]

===
n<=6: appears pretty low chance that there are counterexamples

==> anc/transformations_Cc7k-61.py <==
import random
colors=["Red","Green","Blue","Black"]

#Graphs are encoded in the following format: (5, [(0, []), (1, [(0, 0)]), (2, [(0, 0), (1, 2)]), (3, [(0, 2), (1, 1), (2, 0)]), (4, [(0, 1), (1, 2), (2, 1), (3, 2)])])

#Triples are encoded in the following format: (5, [(1, 1, 1), (2, 2, 1), (2, 3, 2), (3, 4, 2), (3, 5, 3)])

#Converts a graph to a string that mathematica can plot graphs
def GraphToMathematica(g):
	out = "Graph[{"
	for (j,l) in g[1]:
		for (i,c) in l:
			out+="Style[" + str(i)+"->"+ str(j) +", "+colors[c]+"], "
	return out[:-2]+"}]"

#Generates a random class 0 RGB tournament
def RandomGraph(n):
	return (n,[(j,[(i,random.choice([0,1,2])) for i in range(j)]) for j in range(n)])

#Record
def GraphToTriples(g):
	n = g[0]
	triples = []
	for j in range(n):
		maxRG = 0
		maxRB = 0
		maxGB = 0
		for (i,c) in g[1][j][1]:
			if c==0:
				maxRG=max(maxRG,triples[i][0])
				maxRB=max(maxRB,triples[i][1])
			if c==1:
				maxRG=max(maxRG,triples[i][0])
				maxGB=max(maxGB,triples[i][2])
			if c==2:
				maxRB=max(maxRB,triples[i][1])
				maxGB=max(maxGB,triples[i][2])
			if c==3:
				maxRG=max(maxRG,triples[i][0])
				maxRB=max(maxRB,triples[i][1])
				maxGB=max(maxGB,triples[i][2])
		triples.append((maxRG+1,maxRB+1,maxGB+1))
	return (n,triples)

def ColorOfEdge(u,v):
	for i in range(3):
		if u[i]>=v[i]:
			return 2-i
	return 3

#Color
def TriplesToGraph(t):
	n = t[0]
	return (n,[(j,[(i,ColorOfEdge(t[1][i],t[1][j])) for i in range(j)]) for j in range(n)])

#Generates a random class 1 RGBK tournament by applying Color Record to a random class 0 RGB tournament
def RandomClass1(n):
	g0 = RandomGraph(n)
	t = GraphToTriples(g0)
	g1 = TriplesToGraph(t)
	return g1

def RandomClass1ForMathematica(n):
	g0 = RandomGraph(n)
	t = GraphToTriples(g0)
	g1 = TriplesToGraph(t)
	return GraphToMathematica(g0), GraphToMathematica(g1)

#Finds the connected components of a graph in the given color
def Components(g,color):
	n = g[0]
	node = n-1
	out = [n]
	while node >= 0:	
		pointer = node
		minnode = node
		while pointer >= minnode:
			for (i,c) in g[1][pointer][1]:
				if c == color:
					minnode = min(minnode,i)
			pointer -= 1
		out.append(minnode)
		node = minnode - 1
	out.reverse()
	return out

#Checks if all the edges between int1 to int2 are XK-colored (both directions taken together)
def CheckConsist(g,int1,int2):
	color = 3
	for j in int2:
		for i in int1:
			if i!=j:
				c = g[1][max(i,j)][1][min(i,j)][1]
				if color == 3:
					color = c
				elif c!=3 and color!=c:
					return False
	return True

#Checks if there exists some primary color such that the connected components in that color can be merged together such that the desired decomposition holds [runs in V^3 time]
def CheckDecomp(g):
	comps = [Components(g,i) for i in range(3)]
	for comp in comps:
		ints = []
		for i in range(len(comp)-1):
			ints.append(range(comp[i],comp[i+1]))
		while len(ints)>1:
			did_merge = False
			for (i,j) in [(i,j) for i in range(len(ints)) for j in range(len(ints)) if i!=j]:
				if not CheckConsist(g,ints[i],ints[j]):
					ints[i] = list(ints[i]) + list(ints[j])
					ints.remove(ints[j])
					did_merge = True
					#print("NONTRIVIAL EXAMPLE OF MERGING")
					break
			if not did_merge:
				break
		if len(ints)>1:
			#print(ints)
			return True
	return False

#changes a number 3 to 012 randomly
def RandomEdgeChange(num):
	if num==3:
		num = random.choice([0,1,2])
	return num

#changes K's to RGB randomly
def RandomKAssign(g):
	N = g[0]
	return (N,[(j,[(i,RandomEdgeChange(g[1][j][1][i][1])) for i in range(j)]) for j in range(N)])


#returns 3 for an inputted choice of edge, else stay the same
def ChangeDesiredToK(num,j,i,j_special,i_special):
	if (j,i) == (j_special,i_special):
		return 3
	return num

#changes an edge to K randomly
def RandomChangeToK(g):
	N = g[0]
	j_choice = random.choice(range(1,N))
	i_choice = random.choice(range(j_choice))
	print(j_choice)
	print(i_choice)
	return (N,[(j,[(i,ChangeDesiredToK(g[1][j][1][i][1],j,i,j_choice,i_choice)) for i in range(j)]) for j in range(N)])

#changes an edge to K given choice of j,i
def DeterminedChangeToK(g,j_choice,i_choice):
	N = g[0]
	return (N,[(j,[(i,ChangeDesiredToK(g[1][j][1][i][1],j,i,j_choice,i_choice)) for i in range(j)]) for j in range(N)])


#clone vertex N-1 to vertex N
def TailCloning(g):
	N = g[0]
	last_vertex = N-1
	return (N,[(j,[(i,g[1][min(j,max(i+1,last_vertex-1))][1][i][1]) for i in range(j)]) for j in range(N)])
	#if j <= last-1, the min thing equals j, so edge stays same.
	#if j = last, then min thing equals max(i+1,last - 1), so if i = last - 1 nothing changes, but if i <= last - 2, then the max inside equals last - 1, so cloning happens exactly when we want it to.

#clone vertex 2 to vertex 1
def HeadCloning(g):
	N = g[0]
	first_vertex = 0
	return (N,[(j,[(i,g[1][j][1][max(i,min(j-1,first_vertex+1))][1]) for i in range(j)]) for j in range(N)])
	#dual reasoning from before


#Dual
def FlipArrows(g):
	N = g[0]
	return (N,[(j,[(i,g[1][N-1-i][1][N-1-j][1]) for i in range(j)]) for j in range(N)])


#Stabilize Color-Record and Duals
def Stabilize(g):
	h = FlipArrows(TriplesToGraph(GraphToTriples(FlipArrows(g))))
	#print(GraphToTriples(h))
	#print(GraphToMathematica(h))
	#print(CheckDecomp(h))
	
	g = TriplesToGraph(GraphToTriples(h))
	#print(GraphToTriples(g))
	#print(GraphToMathematica(g))
	#print(CheckDecomp(g))
	
	if g==h:
		return g
	return Stabilize(g)



def main():
    for i in range(0):
	    graph = RandomClass1(8)
	    graph = Stabilize(graph)
	    if not CheckDecomp(graph):
	    	print(False)
	    	print(graph)
	    	print(GraphToTriples(graph))
	    	print(GraphToMathematica(graph))
	    	#print(CheckDecomp(graph))
    print("done")
    
    #g = (10, [(0, []), (1, [(0, 0)]), (2, [(0, 3), (1, 3)]), (3, [(0, 2), (1, 2), (2, 2)]), (4, [(0, 0), (1, 0), (2, 0), (3, 0)]), (5, [(0, 3), (1, 3), (2, 2), (3, 0), (4, 2)]), (6, [(0, 2), (1, 2), (2, 2), (3, 2), (4, 2), (5, 2)]), (7, [(0, 3), (1, 3), (2, 3), (3, 3), (4, 2), (5, 1), (6, 1)]), (8, [(0, 3), (1, 3), (2, 3), (3, 3), (4, 3), (5, 3), (6, 0), (7, 0)]), (9, [(0, 3), (1, 3), (2, 3), (3, 3), (4, 3), (5, 3), (6, 1), (7, 0), (8, 1)])])
    #g = (7, [(0, []), (1, [(0, 0)]), (2, [(0, 1), (1, 1)]), (3, [(0, 2), (1, 2), (2, 2)]), (4, [(0, 3), (1, 1), (2, 2), (3, 1)]), (5, [(0, 3), (1, 3), (2, 0), (3, 0), (4, 0)]), (6, [(0, 3), (1, 3), (2, 3), (3, 1), (4, 0), (5, 1)])])
    
    #g = (10, [(0, []), (1, [(0, 0)]), (2, [(0, 1), (1, 1)]), (3, [(0, 2), (1, 2), (2, 2)]), (4, [(0, 0), (1, 0), (2, 0), (3, 0)]), (5, [(0, 3), (1, 2), (2, 2), (3, 0), (4, 2)]), (6, [(0, 2), (1, 2), (2, 2), (3, 2), (4, 2), (5, 2)]), (7, [(0, 3), (1, 3), (2, 2), (3, 3), (4, 2), (5, 1), (6, 1)]), (8, [(0, 0), (1, 0), (2, 0), (3, 0), (4, 0), (5, 0), (6, 0), (7, 0)]), (9, [(0, 3), (1, 3), (2, 3), (3, 3), (4, 3), (5, 3), (6, 1), (7, 0), (8, 1)])])
    #g = (7, [(0, []), (1, [(0, 0)]), (2, [(0, 1), (1, 1)]), (3, [(0, 2), (1, 2), (2, 2)]), (4, [(0, 3), (1, 1), (2, 2), (3, 1)]), (5, [(0, 0), (1, 0), (2, 0), (3, 0), (4, 0)]), (6, [(0, 3), (1, 3), (2, 3), (3, 1), (4, 0), (5, 1)])])
    
    
    #g = (8, [(0, []), (1, [(0, 0)]), (2, [(0, 1), (1, 1)]), (3, [(0, 0), (1, 0), (2, 0)]), (4, [(0, 3), (1, 1), (2, 0), (3, 1)]), (5, [(0, 3), (1, 3), (2, 3), (3, 2), (4, 2)]), (6, [(0, 3), (1, 3), (2, 3), (3, 1), (4, 2), (5, 1)]), (7, [(0, 3), (1, 3), (2, 3), (3, 3), (4, 3), (5, 1), (6, 0)])])
    
    
    g = (13, [(0, []), (1, [(0, 1)]), (2, [(0, 1), (1, 1)]), (3, [(0, 2), (1, 2), (2, 2)]), (4, [(0, 3), (1, 2), (2, 2), (3, 1)]), (5, [(0, 0), (1, 0), (2, 0), (3, 0), (4, 0)]), (6, [(0, 3), (1, 0), (2, 0), (3, 0), (4, 0), (5, 1)]), (7, [(0, 3), (1, 3), (2, 0), (3, 0), (4, 0), (5, 2), (6, 2)]), (8, [(0, 3), (1, 3), (2, 2), (3, 0), (4, 0), (5, 2), (6, 2), (7, 2)]), (9, [(0, 3), (1, 3), (2, 2), (3, 3), (4, 0), (5, 2), (6, 2), (7, 2), (8, 2)]), (10, [(0, 3), (1, 3), (2, 3), (3, 3), (4, 3), (5, 3), (6, 2), (7, 1), (8, 1), (9, 1)]), (11, [(0, 3), (1, 3), (2, 3), (3, 3), (4, 3), (5, 2), (6, 2), (7, 2), (8, 1), (9, 1), (10, 2)]), (12, [(0, 3), (1, 3), (2, 3), (3, 3), (4, 3), (5, 3), (6, 2), (7, 3), (8, 3), (9, 1), (10, 2), (11, 0)])])
    
    print("class 1?: ", g == TriplesToGraph(GraphToTriples(g)))
    print("stable?: ", g == Stabilize(g))
    print(GraphToTriples(g))
    print(GraphToMathematica(g))
    print(CheckDecomp(g))
    
    for i in range(1):
    	h = Stabilize(HeadCloning(TailCloning(g)))
    	if (h != g):
    		print(h)
    		print(GraphToTriples(h))
    		print(GraphToMathematica(h))
    		print(CheckDecomp(h))
    
    
    #print(GraphToTriples(FlipArrows(g)))
    #print(GraphToMathematica(FlipArrows(g)))
    #print(CheckDecomp(FlipArrows(g)))
    
    for trials in range(0):
	    for choose_j in range(1,g[0]):
	    	for choose_i in range(choose_j):
		    	new = DeterminedChangeToK(g,choose_j,choose_i)
		    	h = Stabilize(new)
		    	if (h != g):
		    		print(h)
			    	print(GraphToTriples(h))
			    	print(GraphToMathematica(h))
			    	print(CheckDecomp(h))
    
    
    for i in range(0):
    	h = FlipArrows(TriplesToGraph(GraphToTriples(FlipArrows(g))))
    	print(GraphToTriples(h))
    	print(GraphToMathematica(h))
    	print(CheckDecomp(h))
    	
    	g = TriplesToGraph(GraphToTriples(h))
    	print(GraphToTriples(g))
    	print(GraphToMathematica(g))
    	print(CheckDecomp(g))
    

    for i in range(0):
    	new = RandomKAssign(g)
    	#h = TriplesToGraph(GraphToTriples(new))
    	h = Stabilize(new)
    	if (h != g):
	    	#print(new)
	    	#print(GraphToMathematica(new))
	    	print(h)
	    	print(GraphToTriples(h))
	    	print(GraphToMathematica(h))
	    	print(CheckDecomp(h))
	    	g = h

main()


==> anc/triples_Cci2-103.py <==
import random
import math
#import itertools
colors=["Red","Green","Blue","Black"]

#Graphs are encoded in the following format: (5, [(0, []), (1, [(0, 0)]), (2, [(0, 0), (1, 2)]), (3, [(0, 2), (1, 1), (2, 0)]), (4, [(0, 1), (1, 2), (2, 1), (3, 2)])])

#Triples are encoded in the following format: (5, [(1, 1, 1), (2, 2, 1), (2, 3, 2), (3, 4, 2), (3, 5, 3)])

#Converts a graph to a string that mathematica can plot graphs
def GraphToMathematica(g):
	out = "Graph[{"
	for (j,l) in g[1]:
		for (i,c) in l:
			out+="Style[" + str(i)+"->"+ str(j) +", "+colors[c]+"], "
	return out[:-2]+"}]"

#Generates a random class 0 RGB tournament
def RandomGraph(n):
	return (n,[(j,[(i,random.choice([0,1,2])) for i in range(j)]) for j in range(n)])

#Checks slice-increasing condition for additional triple, assuming t_list is good already
def CheckGoodTripleAddition(t_list,t_new):
	for t in t_list:
		for i in range(3):
			for j in range(3):
				if j==i:
					continue
				for k in range(3):
					if (k==i) or (k==j):
						continue
					if (t[i]==t_new[i]) and ((t[j]-t_new[j])*(t[k]-t_new[k]) <= 0):
						return False
	return True

#Generates a random slice-increasing set of triples in [n]^3 with 2n^3 trials
def RandomGoodTriples(l,m,n,use_111,use_lmn):
	triples = []
	if use_111:
		triples.append((1,1,1))
	if use_lmn and ((l,m,n) != (1,1,1)):
		triples.append((l,m,n))
	for trials in range(2*l*m*n):
		test_triple = (1+random.choice(range(l)),1+random.choice(range(m)),1+random.choice(range(n)))
		if CheckGoodTripleAddition(triples,test_triple):
			triples.append(test_triple)
	N = len(triples)
	return(N,triples)

#Tells whether 
def ComparePair(u,v):
	plus_u=0 #number of places where u > v
	plus_v=0 #number of u < v places
	for i in range(3):
		if u[i]>v[i]:
			plus_u += 1
		if u[i]<v[i]:
			plus_v += 1
	if plus_u >= 2:
		return(-1) #oriented v->u
	if plus_v >= 2:
		return(1) #oriented u->v
	return(0) #incomparable

#Checks total order-*ability* condition for additional triple, assuming t_list is order-*able*
def CheckOrderableTripleAddition(t_list,t_new):
	for j in range(len(t_list)):
		for i in range(j):
			dir_uv = ComparePair(t_list[i],t_list[j])
			dir_vt = ComparePair(t_list[j],t_new)
			dir_tu = ComparePair(t_new,t_list[i])
			#first check comparability
			if (dir_uv*dir_vt*dir_tu == 0):
				return False
			#next just check acyclic
			if (dir_uv == dir_vt) and (dir_vt == dir_tu):
				return False
	return True

def FindMaxTriple(list_t):
	max_index = 0
	for i in range(1,len(list_t)):
		if ComparePair(list_t[max_index],list_t[i]) == 1:
			max_index = i
	return max_index

def OrderOrderableTriples(t_list):
	t_new = []
	while (len(t_list) >= 2):
		max_triple = t_list[FindMaxTriple(t_list)]
		t_new.append(max_triple)
		t_list.remove(max_triple)
	if (len(t_list) == 1):
		t_new.append(t_list[0])
	t_new.reverse()
	return t_new

#Generates a random totally ordered sequence of triples in [n]^3 with 2n^3 trials
def RandomOrderableTriples(l,m,n,use_111,use_lmn):
	triples = []
	if use_111:
		triples.append((1,1,1))
	if use_lmn and ((l,m,n) != (1,1,1)):
		triples.append((l,m,n))
	for trials in range(2*l*m*n):
		test_triple = (1+random.choice(range(l)),1+random.choice(range(m)),1+random.choice(range(n)))
		if CheckOrderableTripleAddition(triples,test_triple):
			triples.append(test_triple)
	N = len(triples)
	return(N,OrderOrderableTriples(triples))



#Record
def GraphToTriples(g):
	n = g[0]
	triples = []
	for j in range(n):
		maxRG = 0
		maxRB = 0
		maxGB = 0
		for (i,c) in g[1][j][1]:
			if c==0:
				maxRG=max(maxRG,triples[i][0])
				maxRB=max(maxRB,triples[i][1])
			if c==1:
				maxRG=max(maxRG,triples[i][0])
				maxGB=max(maxGB,triples[i][2])
			if c==2:
				maxRB=max(maxRB,triples[i][1])
				maxGB=max(maxGB,triples[i][2])
			if c==3:
				maxRG=max(maxRG,triples[i][0])
				maxRB=max(maxRB,triples[i][1])
				maxGB=max(maxGB,triples[i][2])
		triples.append((maxRG+1,maxRB+1,maxGB+1))
	return (n,triples)

#Edge-color assuming triple u is 2-less than triple v
def ColorOfEdge(u,v):
	for i in range(3):
		if u[i]>=v[i]:
			return 2-i
	return 3

#Edge-type for arbitrary pair of distinct, 2-comparable triples
def ColorOfPair(u,v):
	plus_comparison=0 #number of places where u > v
	for i in range(3):
		if u[i]>v[i]:
			plus_comparison += 1
	if plus_comparison >= 2:
		return(ColorOfEdge(v,u))
	return(ColorOfEdge(u,v))

#Edge-type statistics for arbitrary slice-increasing set of triples in standard format
def CountRGBK(t):
	count = [0,0,0,0]
	for j in range(t[0]):
		for i in range(j):
			count[ColorOfPair(t[1][i],t[1][j])] += 1
	return count

#Check whether u,v agree in one coordinate, in which case return True
def TrivialityOfPair(u,v):
	if (u[0] == v[0]) or (u[1] == v[1]) or (u[2] == v[2]):
		return True
	return False

#Nontrivial edge-type statistics for arbitrary slice-increasing set of triples in standard format
def NontrivialCountRGBK(t):
	count = [0,0,0,0]
	for j in range(t[0]):
		for i in range(j):
			if not TrivialityOfPair(t[1][i],t[1][j]):
				count[ColorOfPair(t[1][i],t[1][j])] += 1
	return count


#Trivial (slice) edge-type statistics for arbitrary slice-increasing set of triples in standard format
def TrivialCountRGBK(t):
	count = [0,0,0,0]
	for j in range(t[0]):
		for i in range(j):
			if TrivialityOfPair(t[1][i],t[1][j]):
				count[ColorOfPair(t[1][i],t[1][j])] += 1
	return count


#Color
def TriplesToGraph(t):
	n = t[0]
	return (n,[(j,[(i,ColorOfEdge(t[1][i],t[1][j])) for i in range(j)]) for j in range(n)])

#Generates a random class 1 RGBK tournament by applying Color Record to a random class 0 RGB tournament
def RandomClass1(n):
	g0 = RandomGraph(n)
	t = GraphToTriples(g0)
	g1 = TriplesToGraph(t)
	return g1

def RandomClass1ForMathematica(n):
	g0 = RandomGraph(n)
	t = GraphToTriples(g0)
	g1 = TriplesToGraph(t)
	return GraphToMathematica(g0), GraphToMathematica(g1)

#Finds the connected components of a graph in the given color
def Components(g,color):
	n = g[0]
	node = n-1
	out = [n]
	while node >= 0:	
		pointer = node
		minnode = node
		while pointer >= minnode:
			for (i,c) in g[1][pointer][1]:
				if c == color:
					minnode = min(minnode,i)
			pointer -= 1
		out.append(minnode)
		node = minnode - 1
	out.reverse()
	return out

#Checks if all the edges between int1 to int2 are XK-colored (both directions taken together)
def CheckConsist(g,int1,int2):
	color = 3
	for j in int2:
		for i in int1:
			if i!=j:
				c = g[1][max(i,j)][1][min(i,j)][1]
				if color == 3:
					color = c
				elif c!=3 and color!=c:
					return False
	return True

#Checks if there exists some primary color such that the connected components in that color can be merged together such that the desired decomposition holds [runs in V^3 time]
def CheckDecomp(g):
	comps = [Components(g,i) for i in range(3)]
	for comp in comps:
		ints = []
		for i in range(len(comp)-1):
			ints.append(range(comp[i],comp[i+1]))
		while len(ints)>1:
			did_merge = False
			for (i,j) in [(i,j) for i in range(len(ints)) for j in range(len(ints)) if i!=j]:
				if not CheckConsist(g,ints[i],ints[j]):
					ints[i] = list(ints[i]) + list(ints[j])
					ints.remove(ints[j])
					did_merge = True
					print("NONTRIVIAL EXAMPLE OF MERGING")
					break
			if not did_merge:
				break
		if len(ints)>1:
			print(ints)
			return True
	return False


#Dual
def FlipArrows(g):
	N = g[0]
	return (N,[(j,[(i,g[1][N-1-i][1][N-1-j][1]) for i in range(j)]) for j in range(N)])


#Stabilize Color-Record and Duals
def Stabilize(g):
	h = FlipArrows(TriplesToGraph(GraphToTriples(FlipArrows(g))))
	#print(GraphToTriples(h))
	#print(GraphToMathematica(h))
	#print(CheckDecomp(h))
	
	g = TriplesToGraph(GraphToTriples(h))
	#print(GraphToTriples(g))
	#print(GraphToMathematica(g))
	#print(CheckDecomp(g))
	
	if g==h:
		return g
	return Stabilize(g)

#this is for a stabilized triples only!
def grid_maker(t,orient):
	blah = [0,1,2]
	blah.remove(orient)
	w = t[1][t[0]-1][blah[0]]
	h = t[1][t[0]-1][blah[1]]
	grid = [[0 for col in range(w)] for row in range(h)]
	for i in range(t[0]):
		grid[h - t[1][i][blah[1]]][t[1][i][blah[0]]-1] = t[1][i][orient]
	return grid

def print_grid(grid):
	for row in grid:
		print(row)

#this is for a stabilized triples only!
#here orientation is one of 0,1,2
def sum_of_squares(t,orient):
	z_max = t[1][t[0]-1][orient]
	z_tracking = []
	for z in range(z_max):
		z_tracking.append(0)
	for i in range(t[0]):
		z_tracking[t[1][i][orient] - 1] += 1
	sos = 0
	for z in range(z_max):
		sos += z_tracking[z]*z_tracking[z]
	return sos

def main():
    for i in range(300):
    	l = random.choice(range(4,10))
    	m = random.choice(range(4,10))
    	n = random.choice(range(4,10))
    	good_threshold = math.sqrt(l*m*n)
    	ordered_threshold = math.sqrt(l*m*n) - 1
    	
    	
    	good_triples = RandomGoodTriples(l,m,n,True,True)
    	ordered_triples = RandomOrderableTriples(l,m,n,True,True)
    	
    	if good_triples[0] >= good_threshold:
    		print("grid size: ",(l,m,n))
    		print("conjecture upper bound: ",math.sqrt(l*m*n))
    		print("slice-increasing example: ",good_triples)
    		#print("total RGBK counts: ",CountRGBK(good_triples))
    		#print("trivial RGBK counts: ",TrivialCountRGBK(good_triples))
    		#print("nontrivial RGBK counts: ",NontrivialCountRGBK(good_triples))
    	if ordered_triples[0] >= ordered_threshold:
    		print("grid size: ",(l,m,n))
    		print("conjecture upper bound: ",math.sqrt(l*m*n))
    		print("ordered example: ",ordered_triples)
    		#print("total RGBK counts: ",CountRGBK(ordered_triples))
    		#print("trivial RGBK counts: ",TrivialCountRGBK(ordered_triples))
    		#print("nontrivial RGBK counts: ",NontrivialCountRGBK(ordered_triples))
    		graph = TriplesToGraph(ordered_triples)
    		print("decomposable? ", CheckDecomp(graph))
	    	if Stabilize(graph) != graph:
	    		print("stability surprise")
	    		print(Stabilize(graph))
	    		new_triples = GraphToTriples(Stabilize(graph))
	    		print(new_triples)
	    		print("decomposable? ", CheckDecomp(Stabilize(graph)))
	    	triples = GraphToTriples(Stabilize(graph))
	    	print("ORIGINAL CONJECTURE: ", triples[0]*triples[0] <= triples[1][triples[0]-1][0]*triples[1][triples[0]-1][1]*triples[1][triples[0]-1][2])
	    	print("xy-grid")
	    	print_grid(grid_maker(triples,2))
	    	print("xz-grid")
	    	print_grid(grid_maker(triples,1))
	    	print("yz-grid")
	    	print_grid(grid_maker(triples,0))
	    	if (sum_of_squares(triples,0) >= triples[1][triples[0]-1][1]*triples[1][triples[0]-1][2]):
	    		print("INTERESTING x-slice SOS: ", sum_of_squares(triples,0), " vs. conjectured upper bound: ", triples[1][triples[0]-1][1]*triples[1][triples[0]-1][2])
    		if (sum_of_squares(triples,1) >= triples[1][triples[0]-1][0]*triples[1][triples[0]-1][2]):
	    		print("INTERESTING y-slice SOS: ", sum_of_squares(triples,1), " vs. conjectured upper bound: ", triples[1][triples[0]-1][0]*triples[1][triples[0]-1][2])
    		if (sum_of_squares(triples,2) >= triples[1][triples[0]-1][0]*triples[1][triples[0]-1][1]):
	    		print("INTERESTING z-slice SOS: ", sum_of_squares(triples,2), " vs. conjectured upper bound: ", triples[1][triples[0]-1][0]*triples[1][triples[0]-1][1])
	    
    #for i in range(10):    
    #graph = RandomClass1(6)
    #print(GraphToTriples(graph))
    #print(GraphToMathematica(graph))
    #print(CheckDecomp(graph))
    #print(CheckDecomp(graph))
    #print graph
    #if not CheckDecomp(graph):
    #    print(False)
    #print "done"

main()

